Solvable models of two-level systems coupled to itinerant electrons: Robust non-Fermi liquid and quantum critical pairing

Strange metal behavior is traditionally associated with an underlying putative quantum critical point at zero temperature. However, in many correlated metals, e.g., high-Tc cuprate superconductors, strange metallicity persists at low temperatures over an extended range of microscopic parameters, suggesting the existence of an underlying quantum critical phase, whose possible physical origins remain poorly understood. Systematic investigations of physical scenarios giving rise to such a critical, non-Fermi liquid (NFL) phase are therefore crucial to better understand this puzzling behavior. In a previous work [Bashan et al. arXiv:2310.07768], we considered a solvable large-N model consisting of itinerant electrons coupled to local two-level systems (TLSs) via spatially random interactions, inspired by the possibility of emergent metallic glassiness due to frustrated competing orders, and found that the system hosts an NFL phase with tunable exponents at intermediate couplings. In this work, we expand our investigation to the following: (i) We study the extent to which this NFL phase is generic by considering various deformations of our theory, including coupling of electrons to multiple operators of the TLSs and arbitrarily directed TLS-fields. We find that the physical picture obtained in Bashan et al. qualitatively persist in a wide region of parameter space, showcasing the robustness of the NFL phase; (ii) We analyze the superconducting instability due to coupling of TLSs to electrons, and find a rich structure, including quantum critical pairing associated with the NFL phase and conventional BCS pairing in the weak and strong coupling limits; (iii) We elaborate on the analysis of Bashan et al., including single-particle, transport and thermodynamic properties.

==> numerics/RGfordiffaz.m <==
  
  options = odeset('RelTol',1e-10,'AbsTol',1e-10,'Events',@myEvent,'Stats','off','MaxStep',0.01);
  
  D0_vec = linspace(0.001,0.05,6);%0.001:0.005:0.12;
  Dr = zeros(size(D0_vec));
  
  ax0_vec = linspace(0,2.001,Nalphas);
  ay0_vec = linspace(0,2.001,Nalphas);
  [AX,AY] = meshgrid(ax0_vec,ay0_vec);
  
  k = zeros(size(ax0_vec));
  
  for ix = 1:length(ax0_vec)
      for iy = 1:length(ay0_vec)
          ax0 = AX(iy,ix);
          %ay0 = AY(iy,ix);
          ay0 = AY(iy,ix);
  
          for iD = 1:length(D0_vec)
              D0 = D0_vec(iD);
              tspan = linspace(0, 50, 1000);
          
              % x-y plane
              % [t,y] = ode45(@(t,y) [y(1)*(1-y(2)-y(3));-y(2)*(y(3)+y(4)+y(1)^2);-y(3)*(y(2)+y(4)+y(1)^2);-y(4)*(y(2)+y(3))], tspan, [D0,ax0,ay0,az0], options);
              % x-z plane
              [t,y] = ode45(@(t,y) [y(1)*(1-y(2)-y(3));-y(2)*(y(3)+y(4)+y(1)^2);-y(3)*(y(2)+y(4)+y(1)^2);-y(4)*(y(2)+y(3))], tspan, [D0,ax0,az0,ay0], options);
              
              [m,ind] = min((y(:,1)-1).^2);
  %             if sqrt(m) > 0.05
  %                 disp('m = ')
  %                 disp(sqrt(m))
  %                 disp([ax0,ay0])
  %             end
              
              Dr(iD) = exp(-t(ind));
          end
                  k(iy,ix) = mean(diff(log(Dr))./diff(log(D0_vec)));
  
          if sqrt(m) > 0.05
                  k(iy,ix) = -1;
  
          end
          if azi == 1
              kzero = k;
          end
          if azi == 2
              khalf = k;
          end
          if azi == 3
              kone = k;
          end
      end
  end
  
  function [value, isterminal, direction] = myEvent(~, Y)
  value = (Y(1) > 1);
  isterminal = 1;   % Stop the integration
  direction = 0;
  end
  
  
  % Plotting code goes here...
  
  

==> numerics/brewermap.m <==
function [map,num,typ,scheme] = brewermap(N,scheme) %#ok<*ISMAT>
% The complete selection of ColorBrewer colorschemes/palettes (RGB colormaps).
%
% (c) 2014-2022 Stephen Cobeldick
%
% Returns any RGB colormap from the ColorBrewer colorschemes, especially
% intended for mapping and plots with attractive, distinguishable colors.
%
%%% Basic Syntax:
% brewermap() % print summary
% map = brewermap(N,scheme)
%
%%% Preset Syntax:
% old = brewermap(scheme)
% map = brewermap()
% map = brewermap(N)
%
% [...,num,typ] = brewermap(...)
%
%% Colorschemes %%
%
% This product includes color specifications and designs developed by Cynthia Brewer.
% See the ColorBrewer website for further information about each colorscheme,
% colour-blind suitability, licensing, and citations: http://colorbrewer.org/
% Each colorscheme is defined by a set of hand-picked RGB values (nodes).
%
% To reverse the colormap sequence prefix the colorscheme name with '-'.
%
% Diverging | Qualitative | Sequential
% ----------|-------------|------------------
%  BrBG     |  Accent     |  Blues    PuBuGn
%  PiYG     |  Dark2      |  BuGn     PuRd
%  PRGn     |  Paired     |  BuPu     Purples
%  PuOr     |  Pastel1    |  GnBu     RdPu
%  RdBu     |  Pastel2    |  Greens   Reds
%  RdGy     |  Set1       |  Greys    YlGn
%  RdYlBu   |  Set2       |  OrRd     YlGnBu
%  RdYlGn   |  Set3       |  Oranges  YlOrBr
%  Spectral |             |  PuBu     YlOrRd
%
% If <N> is greater than the requested colorscheme's defining nodes then:
%  - Diverging and Sequential colorschemes are interpolated in Lab colorspace.
%  - Qualitative colorschemes repeat the nodes (i.e. just like LINES does).
% Else:
%  - Exact values from the ColorBrewer colorschemes are returned.
%
%% Examples %%
%
%%% New colors for the COLORMAP example:
% >> S = load('spine');
% >> image(S.X)
% >> colormap(brewermap([],"YlGnBu"))
%
%%% New colors for the SURF example:
% >> [X,Y,Z] = peaks(30);
% >> surfc(X,Y,Z)
% >> colormap(brewermap([],'RdYlGn'))
% >> axis([-3,3,-3,3,-10,5])
%
%%% Plot a colorscheme's RGB values:
% >> rgbplot(brewermap(NaN, 'Blues')) % standard
% >> rgbplot(brewermap(NaN,'-Blues')) % reversed
%
%%% View information about a colorscheme:
% >> [~,num,typ] = brewermap(NaN,'Paired')
% num = 12
% typ = 'Qualitative'
%
%%% Multi-line plot using matrices:
% >> N = 6;
% >> axes('ColorOrder',brewermap(N,'Pastel2'),'NextPlot','replacechildren')
% >> X = linspace(0,pi*3,1000);
% >> Y = bsxfun(@(x,n)n*sin(x+2*n*pi/N), X(:), 1:N);
% >> plot(X,Y, 'linewidth',4)
%
%%% Multi-line plot in a loop:
% set(0,'DefaultAxesColorOrder',brewermap(NaN,'Accent'))
% N = 6;
% X = linspace(0,pi*3,1000);
% Y = bsxfun(@(x,n)n*sin(x+2*n*pi/N), X(:), 1:N);
% for n = 1:N
%     plot(X(:),Y(:,n), 'linewidth',4);
%     hold all
% end
%
%% Input and Output Arguments %%
%
%%% Inputs:
% N = NumericScalar, N>=0, an integer to specify the colormap length.
%   =  [], same length as the current figure's colormap (see COLORMAP).
%   = NaN, same length as the defining RGB nodes (useful for line ColorOrder).
% scheme = CharRowVector or StringScalar, a ColorBrewer colorscheme name.
%
%%% Outputs:
% map = NumericMatrix, size Nx3, a colormap of RGB values between 0 and 1.
% num = NumericVector, the number of nodes defining the ColorBrewer colorscheme.
% typ = CharRowVector, the colorscheme type: 'Diverging'/'Qualitative'/'Sequential'.
%
% See also BREWERMAP_PLOT BREWERMAP_VIEW PRESET_COLORMAP CUBEHELIX MAXDISTCOLOR
% LBMAP PARULA LINES RGBPLOT COLORMAP COLORBAR PLOT PLOT3 AXES SET CONTOURF
%% Input Wrangling %%
%
persistent bmc scm txt
%
if isempty(bmc)
	bmc = bmColors();
end
%
if nargin==0
	N = [];
end
%
err = 'First input <N> must be a real positive scalar numeric or [] or NaN.';
%
if nargout==0 && nargin==0
	hdr = {   'Type'; 'Scheme'; 'Nodes'};
	tsn = [{bmc.typ};{bmc.str};{bmc.num}];
	fprintf('%-12s %-9s %s\n',hdr{:});
	fprintf('%-12s %-9s %u\n',tsn{:});
	return
elseif isnumeric(N)
	if isequal(N,[])
		% Default N is the same as MATLAB colormaps:
		N = cmDefaultN();
	else
		assert(isscalar(N),...
			'SC:brewermap:N:NotScalarNumeric',err)
		assert(isnan(N) || isreal(N) && isfinite(N) && fix(N)==N && N>=0,...
			'SC:brewermap:N:NotWholeRealNotNaN',err)
	end
	if nargin<2
		assert(~isempty(scm),...
			'SC:colorbrewer:scheme:NotPreset',...
			'Colorscheme must be preset before this call: BREWERMAP(SCHEME)')
		scheme = scm;
	else
		scheme = bm1s2c(scheme);
		assert(ischar(scheme) && ndims(scheme)==2 && size(scheme,1)==1,...
			'SC:brewermap:scheme:NotText',...
			'Input <scheme> must be a character vector or string scalar.')
	end
else % preset
	scheme = bm1s2c(N);
	assert(ischar(scheme) && ndims(scheme)==2 && size(scheme,1)==1,...
		'SC:brewermap:N:NotText',...
		'To preset the scheme <N> must be a character vector or string scalar.')
	if strcmpi(scheme,'list')
		map = {bmc.str};
		num = [bmc.num];
		typ = {bmc.typ};
		return
	end
end
%
isr = strncmp(scheme,'-',1) || strncmp(scheme,'*',1);
isd = strncmp(scheme,'+',1) || isr; % direction
ids = strcmpi(scheme(1+isd:end),{bmc.str});
assert(any(ids),...
	'SC:brewermap:scheme:UnknownColorscheme',...
	'Unknown colorscheme name: "%s"',scheme)
%
num = bmc(ids).num;
typ = bmc(ids).typ;
%
if ~isnumeric(N) % preset
	map = txt;
	txt = N;
	scm = scheme;
	return
elseif N==0
	map = nan(0,3);
	return
elseif isnan(N)
	N = num;
end
%
% Downsample:
[idx,itp] = bmIndex(N,num,typ);
%
map = bmc(ids).rgb(idx,:)/255;
%
% Interpolate:
if itp
	%
	M = [... High-precision sRGB to XYZ matrix:
		0.4124564,0.3575761,0.1804375;...
		0.2126729,0.7151522,0.0721750;...
		0.0193339,0.1191920,0.9503041];
	% Source: http://brucelindbloom.com/index.html?Eqn_RGB_XYZ_Matrix.html
	%
	wpt = [0.95047,1,1.08883]; % D65
	%
	map = bmRGB2Lab(map,M,wpt); % optional
	%
	% Extrapolate a small amount beyond the end nodes:
	%ido = linspace(0,num+1,N+2);
	%ido = ido(2:end-1);
	% Interpolation completely within the end nodes:
	ido = linspace(1,num,N);
	%
	switch typ
		case 'Diverging'
			mid = ceil(num/2);
			ida =   1:mid;
			idz = mid:num;
			map = [...
				interp1(ida,map(ida,:),ido(ido<=mid),'pchip');...
				interp1(idz,map(idz,:),ido(ido>mid),'pchip')];
		case 'Sequential'
			map = interp1(1:num,map,ido,'pchip');
		otherwise
			error('SC:brewermap:NoInterp','Cannot interpolate this type.')
	end
	%
	map = bmLab2RGB(map,M,wpt); % optional
	%
end
%
% Limit output range:
map = max(0,min(1,map));
%
% Reverse row order:
if isr
	map = map(end:-1:1,:);
end
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%brewermap
function N = cmDefaultN()
% Get the colormap size from the current figure or default colormap.
try
	F = get(groot,'CurrentFigure');
catch %#ok<CTCH> pre HG2
	N = size(get(gcf,'colormap'),1);
	return
end
if isempty(F)
	N = size(get(groot,'DefaultFigureColormap'),1);
else
	N = size(F.Colormap,1);
end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%cmDefaultN
function arr = bm1s2c(arr)
% If scalar string then extract the character vector, otherwise data is unchanged.
if isa(arr,'string') && isscalar(arr)
	arr = arr{1};
end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bm1s2c
function lab = bmRGB2Lab(rgb,M,wpt)
% Convert a matrix of sRGB values to Lab.
%applycform(rgb,makecform('srgb2lab','AdaptedWhitePoint',wpt))
% RGB2XYZ:
xyz = bmGammaInv(rgb) * M.';
% XYZ2Lab:
xyz = bsxfun(@rdivide,xyz,wpt);
idx = xyz>(6/29)^3;
F = idx.*(xyz.^(1/3)) + ~idx.*(xyz*(29/6)^2/3+4/29);
lab(:,2:3) = bsxfun(@times,[500,200],F(:,1:2)-F(:,2:3));
lab(:,1) = 116*F(:,2) - 16;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmRGB2Lab
function rgb = bmGammaInv(rgb)
% Inverse gamma correction of sRGB data.
idx = rgb <= 0.04045;
rgb(idx) = rgb(idx) / 12.92;
rgb(~idx) = real(((rgb(~idx) + 0.055) / 1.055).^2.4);
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmGammaInv
function rgb = bmLab2RGB(lab,M,wpt)
% Convert a matrix of Lab values to sRGB.
%applycform(lab,makecform('lab2srgb','AdaptedWhitePoint',wpt))
% Lab2XYZ
tmp = bsxfun(@rdivide,lab(:,[2,1,3]),[500,Inf,-200]);
tmp = bsxfun(@plus,tmp,(lab(:,1)+16)/116);
idx = tmp>(6/29);
tmp = idx.*(tmp.^3) + ~idx.*(3*(6/29)^2*(tmp-4/29));
xyz = bsxfun(@times,tmp,wpt);
% XYZ2RGB
rgb = max(0,min(1, bmGammaCor(xyz / M.')));
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%cbLab2RGB
function rgb = bmGammaCor(rgb)
% Gamma correction of sRGB data.
idx = rgb <= 0.0031308;
rgb(idx) = 12.92 * rgb(idx);
rgb(~idx) = real(1.055 * rgb(~idx).^(1/2.4) - 0.055);
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmGammaCor
function [idx,itp] = bmIndex(N,num,typ)
% Ensure exactly the same colors as the online ColorBrewer colorschemes.
%
itp = N>num;
switch typ
	case 'Qualitative'
		itp = false;
		idx = 1+mod(0:N-1,num);
	case 'Diverging'
		switch N
			case 1 % extrapolated
				idx = 8;
			case 2 % extrapolated
				idx = [4,12];
			case 3
				idx = [5,8,11];
			case 4
				idx = [3,6,10,13];
			case 5
				idx = [3,6,8,10,13];
			case 6
				idx = [2,5,7,9,11,14];
			case 7
				idx = [2,5,7,8,9,11,14];
			case 8
				idx = [2,4,6,7,9,10,12,14];
			case 9
				idx = [2,4,6,7,8,9,10,12,14];
			case 10
				idx = [1,2,4,6,7,9,10,12,14,15];
			otherwise
				idx = [1,2,4,6,7,8,9,10,12,14,15];
		end
	case 'Sequential'
		switch N
			case 1 % extrapolated
				idx = 6;
			case 2 % extrapolated
				idx = [4,8];
			case 3
				idx = [3,6,9];
			case 4
				idx = [2,5,7,10];
			case 5
				idx = [2,5,7,9,11];
			case 6
				idx = [2,4,6,7,9,11];
			case 7
				idx = [2,4,6,7,8,10,12];
			case 8
				idx = [1,3,4,6,7,8,10,12];
			otherwise
				idx = [1,3,4,6,7,8,10,11,13];
		end
	otherwise
		error('SC:brewermap:UnknownType','Unknown type string.')
end
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmIndex
function bmc = bmColors()
% Return a structure of all colorschemes: name, scheme type, RGB values, number of nodes.
% Order: first sort by <typ>, then case-insensitive sort by <str>:
bmc(35).str = 'YlOrRd';
bmc(35).typ = 'Sequential';
bmc(35).rgb = [255,255,204;255,255,178;255,237,160;254,217,118;254,204,92;254,178,76;253,141,60;252,78,42;240,59,32;227,26,28;189,0,38;177,0,38;128,0,38];
bmc(34).str = 'YlOrBr';
bmc(34).typ = 'Sequential';
bmc(34).rgb = [255,255,229;255,255,212;255,247,188;254,227,145;254,217,142;254,196,79;254,153,41;236,112,20;217,95,14;204,76,2;153,52,4;140,45,4;102,37,6];
bmc(33).str = 'YlGnBu';
bmc(33).typ = 'Sequential';
bmc(33).rgb = [255,255,217;255,255,204;237,248,177;199,233,180;161,218,180;127,205,187;65,182,196;29,145,192;44,127,184;34,94,168;37,52,148;12,44,132;8,29,88];
bmc(32).str = 'YlGn';
bmc(32).typ = 'Sequential';
bmc(32).rgb = [255,255,229;255,255,204;247,252,185;217,240,163;194,230,153;173,221,142;120,198,121;65,171,93;49,163,84;35,132,67;0,104,55;0,90,50;0,69,41];
bmc(31).str = 'Reds';
bmc(31).typ = 'Sequential';
bmc(31).rgb = [255,245,240;254,229,217;254,224,210;252,187,161;252,174,145;252,146,114;251,106,74;239,59,44;222,45,38;203,24,29;165,15,21;153,0,13;103,0,13];
bmc(30).str = 'RdPu';
bmc(30).typ = 'Sequential';
bmc(30).rgb = [255,247,243;254,235,226;253,224,221;252,197,192;251,180,185;250,159,181;247,104,161;221,52,151;197,27,138;174,1,126;122,1,119;122,1,119;73,0,106];
bmc(29).str = 'Purples';
bmc(29).typ = 'Sequential';
bmc(29).rgb = [252,251,253;242,240,247;239,237,245;218,218,235;203,201,226;188,189,220;158,154,200;128,125,186;117,107,177;106,81,163;84,39,143;74,20,134;63,0,125];
bmc(28).str = 'PuRd';
bmc(28).typ = 'Sequential';
bmc(28).rgb = [247,244,249;241,238,246;231,225,239;212,185,218;215,181,216;201,148,199;223,101,176;231,41,138;221,28,119;206,18,86;152,0,67;145,0,63;103,0,31];
bmc(27).str = 'PuBuGn';
bmc(27).typ = 'Sequential';
bmc(27).rgb = [255,247,251;246,239,247;236,226,240;208,209,230;189,201,225;166,189,219;103,169,207;54,144,192;28,144,153;2,129,138;1,108,89;1,100,80;1,70,54];
bmc(26).str = 'PuBu';
bmc(26).typ = 'Sequential';
bmc(26).rgb = [255,247,251;241,238,246;236,231,242;208,209,230;189,201,225;166,189,219;116,169,207;54,144,192;43,140,190;5,112,176;4,90,141;3,78,123;2,56,88];
bmc(25).str = 'Oranges';
bmc(25).typ = 'Sequential';
bmc(25).rgb = [255,245,235;254,237,222;254,230,206;253,208,162;253,190,133;253,174,107;253,141,60;241,105,19;230,85,13;217,72,1;166,54,3;140,45,4;127,39,4];
bmc(24).str = 'OrRd';
bmc(24).typ = 'Sequential';
bmc(24).rgb = [255,247,236;254,240,217;254,232,200;253,212,158;253,204,138;253,187,132;252,141,89;239,101,72;227,74,51;215,48,31;179,0,0;153,0,0;127,0,0];
bmc(23).str = 'Greys';
bmc(23).typ = 'Sequential';
bmc(23).rgb = [255,255,255;247,247,247;240,240,240;217,217,217;204,204,204;189,189,189;150,150,150;115,115,115;99,99,99;82,82,82;37,37,37;37,37,37;0,0,0];
bmc(22).str = 'Greens';
bmc(22).typ = 'Sequential';
bmc(22).rgb = [247,252,245;237,248,233;229,245,224;199,233,192;186,228,179;161,217,155;116,196,118;65,171,93;49,163,84;35,139,69;0,109,44;0,90,50;0,68,27];
bmc(21).str = 'GnBu';
bmc(21).typ = 'Sequential';
bmc(21).rgb = [247,252,240;240,249,232;224,243,219;204,235,197;186,228,188;168,221,181;123,204,196;78,179,211;67,162,202;43,140,190;8,104,172;8,88,158;8,64,129];
bmc(20).str = 'BuPu';
bmc(20).typ = 'Sequential';
bmc(20).rgb = [247,252,253;237,248,251;224,236,244;191,211,230;179,205,227;158,188,218;140,150,198;140,107,177;136,86,167;136,65,157;129,15,124;110,1,107;77,0,75];
bmc(19).str = 'BuGn';
bmc(19).typ = 'Sequential';
bmc(19).rgb = [247,252,253;237,248,251;229,245,249;204,236,230;178,226,226;153,216,201;102,194,164;65,174,118;44,162,95;35,139,69;0,109,44;0,88,36;0,68,27];
bmc(18).str = 'Blues';
bmc(18).typ = 'Sequential';
bmc(18).rgb = [247,251,255;239,243,255;222,235,247;198,219,239;189,215,231;158,202,225;107,174,214;66,146,198;49,130,189;33,113,181;8,81,156;8,69,148;8,48,107];
bmc(17).str = 'Set3';
bmc(17).typ = 'Qualitative';
bmc(17).rgb = [141,211,199;255,255,179;190,186,218;251,128,114;128,177,211;253,180,98;179,222,105;252,205,229;217,217,217;188,128,189;204,235,197;255,237,111];
bmc(16).str = 'Set2';
bmc(16).typ = 'Qualitative';
bmc(16).rgb = [102,194,165;252,141,98;141,160,203;231,138,195;166,216,84;255,217,47;229,196,148;179,179,179];
bmc(15).str = 'Set1';
bmc(15).typ = 'Qualitative';
bmc(15).rgb = [228,26,28;55,126,184;77,175,74;152,78,163;255,127,0;255,255,51;166,86,40;247,129,191;153,153,153];
bmc(14).str = 'Pastel2';
bmc(14).typ = 'Qualitative';
bmc(14).rgb = [179,226,205;253,205,172;203,213,232;244,202,228;230,245,201;255,242,174;241,226,204;204,204,204];
bmc(13).str = 'Pastel1';
bmc(13).typ = 'Qualitative';
bmc(13).rgb = [251,180,174;179,205,227;204,235,197;222,203,228;254,217,166;255,255,204;229,216,189;253,218,236;242,242,242];
bmc(12).str = 'Paired';
bmc(12).typ = 'Qualitative';
bmc(12).rgb = [166,206,227;31,120,180;178,223,138;51,160,44;251,154,153;227,26,28;253,191,111;255,127,0;202,178,214;106,61,154;255,255,153;177,89,40];
bmc(11).str = 'Dark2';
bmc(11).typ = 'Qualitative';
bmc(11).rgb = [27,158,119;217,95,2;117,112,179;231,41,138;102,166,30;230,171,2;166,118,29;102,102,102];
bmc(10).str = 'Accent';
bmc(10).typ = 'Qualitative';
bmc(10).rgb = [127,201,127;190,174,212;253,192,134;255,255,153;56,108,176;240,2,127;191,91,23;102,102,102];
bmc(09).str = 'Spectral';
bmc(09).typ = 'Diverging';
bmc(09).rgb = [158,1,66;213,62,79;215,25,28;244,109,67;252,141,89;253,174,97;254,224,139;255,255,191;230,245,152;171,221,164;153,213,148;102,194,165;43,131,186;50,136,189;94,79,162];
bmc(08).str = 'RdYlGn';
bmc(08).typ = 'Diverging';
bmc(08).rgb = [165,0,38;215,48,39;215,25,28;244,109,67;252,141,89;253,174,97;254,224,139;255,255,191;217,239,139;166,217,106;145,207,96;102,189,99;26,150,65;26,152,80;0,104,55];
bmc(07).str = 'RdYlBu';
bmc(07).typ = 'Diverging';
bmc(07).rgb = [165,0,38;215,48,39;215,25,28;244,109,67;252,141,89;253,174,97;254,224,144;255,255,191;224,243,248;171,217,233;145,191,219;116,173,209;44,123,182;69,117,180;49,54,149];
bmc(06).str = 'RdGy';
bmc(06).typ = 'Diverging';
bmc(06).rgb = [103,0,31;178,24,43;202,0,32;214,96,77;239,138,98;244,165,130;253,219,199;255,255,255;224,224,224;186,186,186;153,153,153;135,135,135;64,64,64;77,77,77;26,26,26];
bmc(05).str = 'RdBu';
bmc(05).typ = 'Diverging';
bmc(05).rgb = [103,0,31;178,24,43;202,0,32;214,96,77;239,138,98;244,165,130;253,219,199;247,247,247;209,229,240;146,197,222;103,169,207;67,147,195;5,113,176;33,102,172;5,48,97];
bmc(04).str = 'PuOr';
bmc(04).typ = 'Diverging';
bmc(04).rgb = [127,59,8;179,88,6;230,97,1;224,130,20;241,163,64;253,184,99;254,224,182;247,247,247;216,218,235;178,171,210;153,142,195;128,115,172;94,60,153;84,39,136;45,0,75];
bmc(03).str = 'PRGn';
bmc(03).typ = 'Diverging';
bmc(03).rgb = [64,0,75;118,42,131;123,50,148;153,112,171;175,141,195;194,165,207;231,212,232;247,247,247;217,240,211;166,219,160;127,191,123;90,174,97;0,136,55;27,120,55;0,68,27];
bmc(02).str = 'PiYG';
bmc(02).typ = 'Diverging';
bmc(02).rgb = [142,1,82;197,27,125;208,28,139;222,119,174;233,163,201;241,182,218;253,224,239;247,247,247;230,245,208;184,225,134;161,215,106;127,188,65;77,172,38;77,146,33;39,100,25];
bmc(01).str = 'BrBG';
bmc(01).typ = 'Diverging';
bmc(01).rgb = [84,48,5;140,81,10;166,97,26;191,129,45;216,179,101;223,194,125;246,232,195;245,245,245;199,234,229;128,205,193;90,180,172;53,151,143;1,133,113;1,102,94;0,60,48];
% number of nodes:
for k = 1:numel(bmc)
	switch bmc(k).typ
		case 'Diverging'
			bmc(k).num = 11;
		case 'Qualitative'
			bmc(k).num = size(bmc(k).rgb,1);
		case 'Sequential'
			bmc(k).num = 9;
		otherwise
			error('SC:brewermap:UnknownType','Unknown type string.')
	end
end
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmColors
%
% Code and Implementation:
% Copyright (c) 2014-2022 Stephen Cobeldick
% Color Values Only:
% Copyright (c) 2002 Cynthia Brewer, Mark Harrower, and The Pennsylvania State University.
%
% Licensed under the Apache License, Version 2.0 (the "License");
% you may not use this file except in compliance with the License.
% You may obtain a copy of the License at
%
% http://www.apache.org/licenses/LICENSE-2.0
%
% Unless required by applicable law or agreed to in writing, software
% distributed under the License is distributed on an "AS IS" BASIS,
% WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
% See the License for the specific language governing permissions and limitations under the License.
%
% Redistribution and use in source and binary forms, with or without
% modification, are permitted provided that the following conditions are met:
%
% 1. Redistributions as source code must retain the above copyright notice, this
% list of conditions and the following disclaimer.
%
% 2. The end-user documentation included with the redistribution, if any, must
% include the following acknowledgment: "This product includes color
% specifications and designs developed by Cynthia Brewer
% (http://colorbrewer.org/)." Alternately, this acknowledgment may appear in the
% software itself, if and wherever such third-party acknowledgments normally appear.
%
% 4. The name "ColorBrewer" must not be used to endorse or promote products
% derived from this software without prior written permission. For written
% permission, please contact Cynthia Brewer at cbrewer@psu.edu.
%
% 5. Products derived from this software may not be called "ColorBrewer", nor
% may "ColorBrewer" appear in their name, without prior written permission of Cynthia Brewer.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%license

==> numerics/colormapgpt.m <==
% Create a custom colormap for positive and negative values
positiveColor = [0.2039, 0.3019, 0.4941];
negativeColor = [0.5, 0.5, 0.5];
numColors = 256;

% Create colormap for positive values (blue to red)
cmapPositive = diverging_map(positiveColor,[1 1 1],[1, 0, 0], numColors);

% Create colormap for negative values (gray to red)
cmapNegative = diverging_map(negativeColor, negativeColor, numColors);

% Combine the positive and negative colormaps
cmap = [cmapNegative; cmapPositive];

% Use the colormap in your plot
colormap(cmap);


==> numerics/diverging_map.m <==
function cmap = diverging_map(c1, c2, numColors)
    if nargin < 3
        numColors = 256;
    end
    
    cmap = zeros(numColors, 3);
    
    for i = 1:numColors
        t = (i - 1) / (numColors - 1);
        cmap(i, :) = (1 - t) * c1 + t * c2;
    end
    
    % Add a gray color at the end of the colormap
    cmap(end, :) = [0.5, 0.5, 0.5];
end


==> numerics/plotRG.m <==
%figure;
%subplot()
hold on;

oneplusbeta = 2
kk = oneplusbeta./k;


colormap(brewermap([], 'RdBu'));
pcolor(AX, AY, kk);
xlabel('$\alpha_x$', 'Interpreter', 'latex');
ylabel('$\alpha_z$', 'Interpreter', 'latex');
zlabel('$2(1-\alpha)$', 'Interpreter', 'latex');
xlim([0 2]);
ylim([0 2]);
caxis([0 2]);
%title(['$\alpha_z = $' num2str((ifig - 1)/2)], 'Interpreter', 'latex');
title('$\mathcal{P}_h \sim h$', 'Interpreter', 'latex');
shading flat;
%axis equal
ylim([0 1.5]);
xlim([0 1.5]);
set(gca, 'FontSize', 16);
set(gca, 'TickLabelInterpreter', 'latex');



if oneplusbeta == 1
    text(0.25, 1.1, 'MFL', 'Interpreter', 'latex', 'FontSize', 30, 'Rotation', 0, 'Color', 'black');
    text(0.9, 0.5, 'NFL', 'Interpreter', 'latex', 'FontSize', 30, 'Rotation', 0, 'Color', 'black');
        text(1.15, 0.05, 'FL+SI', 'Interpreter', 'latex', 'FontSize', 30, 'Rotation', 0, 'Color', 'white');

    title('$\mathcal{P}_h \sim const$', 'Interpreter', 'latex');

end
if oneplusbeta == 2
    text(0.4, 0.9, 'FL', 'Interpreter', 'latex', 'FontSize', 30, 'Rotation', 0, 'Color', 'white');
    text(0.78, 0.42, 'MFL', 'Interpreter', 'latex', 'FontSize', 30, 'Rotation', 0, 'Color', 'black');
    text(0.95, 0.25, 'NFL', 'Interpreter', 'latex', 'FontSize', 30, 'Rotation', 0, 'Color', 'black');
    text(1.15, 0.05, 'FL+SI', 'Interpreter', 'latex', 'FontSize', 30, 'Rotation', 0, 'Color', 'white');

    title('$\mathcal{P}_h \sim h$', 'Interpreter', 'latex');
    cb = colorbar;
cb.Label.String = '$\kappa$';
cb.Label.Interpreter = 'latex';
cb.Label.FontSize = 16;
cb.TickLabelInterpreter = 'latex';

end

==> numerics/psin.m <==
function [f] = psin(n,z)
%Psin   Arbitrary order Polygamma function valid in the entire complex plane.
%
%                         d^(n+1)
%        polygamma(n,z) = --------log(Gamma(z))
%                         dz^(n+1)
%
%usage: [f] = Psin(n,z)
%
%        if n is 0 or absent then f will be the Digamma function.
%        if n=1,2,3,4,5 etc then f will be
%        the tri-, tetra-, penta-, hexa-, hepta- etc gamma functon
%        Real(n) must be zero or positive.
%
%tested under versions 6.0 and 5.3.1
%
%        Z may be complex and of any size.
%
%        This program uses the partial fraction expansion of the
%        derivative of the Log of an excellent Lanczos series approximation
%        for the Gamma function. Accurate to about 12 digits.
%
%example: psin(101, -45.6-i*29.4)
%         is near 12.5 + 9*i
%
%example: psin(10, -11.5-i*0.577007813568142)
%         is near a root of the decagamma function
%
%example: x=[1:0.005:1.250]'; [x gamma(x) log(gamma(x)) psin(0,x) psin(1,x)]
%         recreates Table 6.1 page 267 from A&S
%
%example: x=[1:0.01:2.00]'; [x psin(2,x) psin(3,x)]
%         recreates Table 6.2 page 271 from A&S
%
%example: x=1; y=[0:0.1:10]'; f=psin(0,x+i*y); [y real(f) imag(f)] 
%         recreates Table 6.8 page 288 from A&S
%
%example: x=2; y=[0:0.1:10]'; f=psin(0,x+i*y); [y real(f) imag(f)] 
%         recreates the last part of Table 6.8 page 293 from A&S
%    
%References: C. Lanczos, SIAM JNA  1, 1964. pp. 86-96
%            Y. Luke, "The Special ... approximations", 1969 pp. 29-31
%            Y. Luke, "Algorithms ... functions", 1977
%            J. Spouge,  SIAM JNA 31, 1994. pp. 931
%            W. Press,  "Numerical Recipes"
%            S. Chang, "Computation of special functions", 1996
%
%
%see also:   GAMMA GAMMALN GAMMAINC
%see also:   mhelp psi
%see also:   mhelp GAMMA
%Paul Godfrey
%pgodfrey@conexant.com
%July 22, 2004
%see gamma for calculation details...
%this routine still works even if n is complex with real(n)>=0
%don't know what the resulting function is called though
% we have bit of a problem for real(z)<0
% we could use the reflection formula, eq #6.4.7 in A&S
% but arbitrary order derivs of cot are cumberson to compute
% (it generates a polynomial in powers of cot)
% so instead we will use a modification of eq #6.4.6
% and call this program recursively to shift z by 500 until real(z)>=0
if nargin==1
   z=n;
   n=0;
end
if n==0
   f=psi(z);
   return
end
if real(n)<0
   error('Invalid Polygamma order')
end
sizeofz=size(z);
isneg=find(real(z)< 0);
isok =find(real(z)>=0);
negmethod=1;
if ~isempty(isneg)
   if negmethod==0
      zneg=z(isneg);
      gneg=psin(n,zneg+1); % recurse if to far to the left...
      hneg=-(-1).^n.*gamma(n+1).*zneg.^-(n+1);
      fneg=gneg+hneg;
   else
      zneg=z(isneg);
      %shift by, say, 500, to speed things up.
      m=500;
      gneg=psin(n,zneg+m);
      hneg=0;
      for k=m-1:-1:0
          hneg=hneg+(zneg+k).^-(n+1);
      end
      hneg=-(-1).^n.*gamma(n+1).*hneg;
      fneg=gneg+hneg;
   end
end
if ~isempty(isok)
   z=z(isok);
end
% the zeros of the Lanczos PFE series when g=607/128 are:
r=[ -4.1614709798720630-.14578107125196249*i;
    -4.1614709798720630+.14578107125196249*i;
    -4.3851935502539474-.19149326909941256*i;
    -4.3851935502539474+.19149326909941256*i;
    -4.0914355423005926;
    -5.0205261882982271;
    -5.9957952053472399;
    -7.0024851819328395;
    -7.9981186370233868;
    -9.0013449037361806;
    -9.9992157162305535;
   -11.0003314815563886;
   -11.9999115102434217;
   -13.0000110489923175587];
% the poles of the Lanczos PFE series are:
%p=[ 0 -1 -2 -3 -4 -5 -6 -7 -8 -9 -10 -11 -12 -13];
e=exp(1); 
g=607/128; % best results when 4<=g<=5
h=1/2;
%compute tricky PFE expansion of the deriv of the log
%of the Lanczos series. The series Lanczos' coeffs manifest
%themselves in the zero locations. The residues are all +/- 1
%compare this to A&S page 259, eq# 6.3.16 and page 260, eq# 6.4.10
s=0;
for k=length(r)-1:-1:0
    s=s+(1./((z-r(k+1)).^(n+1))-1./((z+k).^(n+1)));
end
%what happens if n is not a positive integer?
s=(-1).^n.*gamma(n+1).*s;
zgh=z+(g-h);
if n==0
%  s=log(zgh)+(-g./zgh + s);
%  use existing more accurate digamma function if n=0
%  should never reach this code since we trapped it above 
   f=psi(z);
   return
else
% do derivs of front end stuff
   s=(-1)^(n+1)*(gamma(n).*zgh.^(-n) + g*gamma(n+1).*zgh.^-(n+1))+s;
end
if ~isempty(isneg)
   f(isneg)=fneg;
end
if ~isempty(isok)
   f(isok)=s;
end
f=reshape(f,sizeofz);
return
%a demo of this program is
warning off
x=[-5:1/64:5]';
figure(1)
axis([min(x) max(x) -20 20])
grid on
hold on
y=[];
for n=0:6
    y(:,n+1)=psin(n,x);
end
plot(repmat(x,1,size(y,2)),y)
figure(2)
x=-10:1/16:10;
y=-5:1/16:5;
[X,Y]=meshgrid(x,y);
z=complex(X,Y);
f=psin(4,z);
g=log10(abs(f));
mesh(x,y,g)
rotate3d on
z=-76+54*i;
[z psin(98, z)]
disp('A zero of Psin1')
z = -0.412134547951937-i*0.597811942320597;
[z psin(1,z)]
warning on
return
% Include this complex psi function
% in case user doesn't have one
function [f] = psi(z)
%Psi     Psi (or Digamma) function valid in the entire complex plane.
%
%                 d
%        Psi(z) = --log(Gamma(z))
%                 dz
%
%usage: [f] = psi(z)
%
%tested under versions 6.0 and 5.3.1
%
%        Z may be complex and of any size.
%
%        This program uses the analytical derivative of the
%        Log of an excellent Lanczos series approximation
%        for the Gamma function.
%        
%References: C. Lanczos, SIAM JNA  1, 1964. pp. 86-96
%            Y. Luke, "The Special ... approximations", 1969 pp. 29-31
%            Y. Luke, "Algorithms ... functions", 1977
%            J. Spouge,  SIAM JNA 31, 1994. pp. 931
%            W. Press,  "Numerical Recipes"
%            S. Chang, "Computation of special functions", 1996
%
%
%see also:   GAMMA GAMMALN GAMMAINC
%see also:   mhelp psi
%see also:   mhelp GAMMA
%Paul Godfrey
%pgodfrey@intersil.com
%July 13, 2001
%see gamma for calculation details...
siz = size(z);
z=z(:);
zz=z;
f = 0.*z; % reserve space in advance
%reflection point
p=find(real(z)<0.5);
if ~isempty(p)
   z(p)=1-z(p);
end
%Lanczos approximation for the complex plane
 
g=607/128; % best results when 4<=g<=5
 
c = [  0.99999999999999709182;
      57.156235665862923517;
     -59.597960355475491248;
      14.136097974741747174;
      -0.49191381609762019978;
        .33994649984811888699e-4;
        .46523628927048575665e-4;
       -.98374475304879564677e-4;
        .15808870322491248884e-3;
       -.21026444172410488319e-3;
        .21743961811521264320e-3;
       -.16431810653676389022e-3;
        .84418223983852743293e-4;
       -.26190838401581408670e-4;
        .36899182659531622704e-5];
n=0;
d=0;
for k=size(c,1):-1:2
    dz=1./(z+k-2);
    dd=c(k).*dz;
    d=d+dd;
    n=n-dd.*dz;
end
d=d+c(1);
gg=z+g-0.5;
%log is accurate to about 13 digits...
f = log(gg) + (n./d - g./gg) ;
if ~isempty(p)
   f(p) = f(p)-pi*cot(pi*zz(p));
end
p=find(round(zz)==zz & real(zz)<=0 & imag(zz)==0);
if ~isempty(p)
   f(p) = Inf;
end
f=reshape(f,siz);
return
%A demo of this routine is:
clc
clear all
close all
x=-4:1/16:4.5;
y=-4:1/16:4;
[X,Y]=meshgrid(x,y);
z=X+i*Y;
f=psi(z);
p=find(abs(f)>10);
f(p)=10;
mesh(x,y,abs(f),phase(f));
view([45 10]);
rotate3d;
figure(2);
ezplot psi;
grid on;
One=psi(2)-psi(1)
EulerGamma=-psi(1)
return

